Teacher-Student Learning on Complexity in Intelligent Routing

Customer service is often the most time-consuming aspect for e-commerce websites, with each contact typically taking 10-15 minutes. Effectively routing customers to appropriate agents without transfers is therefore crucial for e-commerce success. To this end, we have developed a machine learning framework that predicts the complexity of customer contacts and routes them to appropriate agents accordingly. The framework consists of two parts. First, we train a teacher model to score the complexity of a contact based on the post-contact transcripts. Then, we use the teacher model as a data annotator to provide labels to train a student model that predicts the complexity based on pre-contact data only. Our experiments show that such a framework is successful and can significantly improve customer experience. We also propose a useful metric called complexity AUC that evaluates the effectiveness of customer service at a statistical level.

==> plot_dist_auc_curve.py <==
#%%
import pandas as pd
import matplotlib.pyplot as plt; plt.style.use('seaborn')
import numpy as np
from sklearn.preprocessing import QuantileTransformer

#%%
def plot_curve(T_bench, T_target, ax = None):
    c_bench = np.linspace(0,1,100)
    c_adjust = T_target.inverse_transform(T_bench.transform(c_bench.reshape((-1,1))))
    pd.DataFrame({'score':c_bench.reshape((-1)), 'benchmark':c_bench.reshape((-1)),             
                  'target':c_adjust.reshape((-1))}).plot.line(x='score',y=['benchmark','target'], ax = ax)
    auc = np.sum(c_adjust*(1/100))
    print('complexity AUC:', auc)
    print('efficiency:',(1-auc/0.5)*100)

#%%
qn = pd.read_csv('./complexity_Control_group_score.csv')['complexity_score']
qs = pd.read_csv('./complexity_score_Treatment.csv')['complexity_score']
qb = pd.Series(np.random.rand(10000))

#%% Complexity AUC Curve
Tn = QuantileTransformer(output_distribution='normal').fit(qn.values.reshape((-1,1)))
Ts = QuantileTransformer(output_distribution='normal').fit(qs.values.reshape((-1,1)))
Tb = QuantileTransformer(output_distribution='normal').fit(qb.values.reshape((-1,1)))

#%%
fig, ax = plt.subplots(2,3, figsize = (12,6))
qb.plot.hist(bins = 50, ax = ax[0][0])
qn.plot.hist(bins=100, ax = ax[0][1])
qs.plot.hist(bins = 100, ax = ax[0][2])
plot_curve(Tb, Tn, ax = ax[1][0])
plot_curve(Tb, Ts, ax = ax[1][1])
plot_curve(Tn, Ts, ax = ax[1][2])

